Secure and Efficient Query Processing in Outsourced Databases

Various cryptographic techniques are used in outsourced database systems to ensure data privacy while allowing for efficient querying. This work proposes a definition and components of a new secure and efficient outsourced database system, which answers various types of queries, with different privacy guarantees in different security models. This work starts with the survey of five order-revealing encryption schemes that can be used directly in many database indices and five range query protocols with various security / efficiency tradeoffs. The survey systematizes the state-of-the-art range query solutions in a snapshot adversary setting and offers some non-obvious observations regarding the efficiency of the constructions. In $\mathcal{E}\text{psolute}$, a secure range query engine, security is achieved in a setting with a much stronger adversary where she can continuously observe everything on the server, and leaking even the result size can enable a reconstruction attack. $\mathcal{E}\text{psolute}$ proposes a definition, construction, analysis, and experimental evaluation of a system that provably hides both access pattern and communication volume while remaining efficient. The work concludes with $k\text{-a}n\text{o}n$ -- a secure similarity search engine in a snapshot adversary model. The work presents a construction in which the security of $k\text{NN}$ queries is achieved similarly to OPE / ORE solutions -- encrypting the input with an approximate Distance Comparison Preserving Encryption scheme so that the inputs, the points in a hyperspace, are perturbed, but the query algorithm still produces accurate results. We use TREC datasets and queries for the search, and track the rank quality metrics such as MRR and nDCG. For the attacks, we build an LSTM model that trains on the correlation between a sentence and its embedding and then predicts words from the embedding.

==> build.sh <==
#!/usr/bin/env bash

set -e

# Ensure that the CWD is set to script's location
cd "${0%/*}"
CWD=$(pwd)

: ${INTERACTION:=errorstopmode}
: ${OUTDIR:=dist}
: ${JOBNAME:=main}
DRAFT=""
FAST=false
SYNCTEX=1

usage() { echo "Usage: $0 [-f -d -e -n]" 1>&2; exit 1; }

while getopts "dfen" o
do
	case "${o}" in
		f)
			FAST=true
			;;
		d)
			DRAFT="\def\draft{true}"
			JOBNAME="$JOBNAME-draft"
			;;
		e)
			APPROVAL="\def\emptyApproval{true}"
			JOBNAME="$JOBNAME-empty-approval"
			;;
		n)
			ACKS="\def\noAcks{true}"
			JOBNAME="$JOBNAME-no-acks"
			;;
		*)
			usage
			;;
	esac
done
shift $((OPTIND-1))

if [ $FAST == false ]
then
	mkdir -p ${OUTDIR}/tmp
	cp ${OUTDIR}/*.pdf ${OUTDIR}/tmp || true
	rm -f ${OUTDIR}/*.*
	cp ${OUTDIR}/tmp/*.pdf ${OUTDIR} || true
	rm -rf ${OUTDIR}/tmp
fi

if [ -n "$CI_BUILD_REF" ];
then
	printf "\providecommand{\\\version}{%s}" $(echo $CI_BUILD_REF | cut -c1-8) > version.tex
fi

latexmk -cd -dvi- -f -pdf -ps- -time -shell-escape \
	-jobname=${JOBNAME} \
	-outdir=${OUTDIR} \
	--synctex=${SYNCTEX} \
	--interaction=${INTERACTION} \
	-pdflatex='pdflatex %O "\def\dummy{} '${REVIEW}' '${DRAFT}' '${APPROVAL}' '${ACKS}' \input %S "' \
	main

if [ $FAST == false ]
then
	rm -f ${OUTDIR}/*.{aux,log,out,xwm,toc,lof,lot,bib,bcf,blg,xml,fls,fdb_latexmk}
fi

echo "Done."

